Infinitely many holes in connectedness loci for collinear affine iterated function systems

We investigate the topology of connectedness loci, denoted as $M_n$, for a one-parameter family of collinear affine iterated function systems featuring equally spaced translations. These loci are arithmetically equivalent to the closures of roots of monic polynomials whose non-leading coefficients fall within a prescribed finite interval of integers. Our main theorem proves that for every integer $n \ge 2$, the connectedness locus $M_n$ contains infinitely many holes. While the $n=2$ case is equivalent to a known theorem by Calegari, Koch, and Walker, this paper establishes the proof for $n \ge 3$. To prove the existence of holes for larger alphabets, we construct a stationary family of finite-capture loops in the geometry of the associated difference attractor. Each loop surrounds a missing-center configuration, and a finite inverse-tree certificate rigorously demonstrates that the enclosed witness parameter lies outside the connectedness locus. Furthermore, we show that the sequence of witness parameters converges to a canonical algebraic boundary point -- termed the renormalization point, $\xi_n$ -- where infinitely many of these distinct holes accumulate. The paper's finite geometric checks are verified via exact algebraic certificates.

==> supplementary_material/certified_render_reference.py <==
#!/usr/bin/env python3
"""Reference CPU implementation of the finite inverse-certification renderer.

This script implements the certification logic used for the parameter-plane
figures: the marked point z0=2c is pulled back by the inverse branches
    g_t(z)=c(z-t),  t in A_N={-N+1,-N+3,...,N-1}.
A finite trap hit certifies membership; complete exhaustion of the enclosure-
admissible tree certifies non-membership.  The formulas are those of the
canonical trap/enclosure in the manuscript and Algorithm 4.1 of the companion
finite-capture paper.

The image produced here is a small CPU reference rendering of the n=3,4,5
classification layer.  The WebGL rendering at complextrees.com/collinear uses
the same inverse-tree tests together with additional display palettes and chart
overlays.
"""
from __future__ import annotations
import argparse
import json
import math
from dataclasses import dataclass
from pathlib import Path
from typing import Dict, List, Tuple

import numpy as np
from PIL import Image, ImageDraw


def base_words(n: int):
    a = 2 * (n - 1)
    b = 2 * (n - 2)
    d1 = [0,-a,-a,a,a,-a,-a,0,a,b,-a,-a,2,a,a,-a,-a,-a]
    d2 = [0,-a,-a,a,a,-a,-a,0,a,a,-a,0,a,0,-a,-a,a,0]
    d3 = [0,-a,-a,a,a,-a,-a,0,a,a,-a,0,a,0,-a,-b,a,a]
    d4 = [0,-a,-a,a,a,-a,-a,0,a,b,-a,-a,2,a,a,-b,-a,0]
    w1 = [(x + z) // 2 for x, z in zip(d1, d3)]
    return d1, d2, d3, d4, w1


def witness_root(n: int) -> complex:
    """Return the unique root of W_{w_1} in the witness box B_n."""
    *_, w1 = base_words(n)
    coeff = [2] + [-x for x in w1]
    roots = np.roots(coeff)
    y0 = math.sqrt(n)
    candidates = [z for z in roots if 0.25 < z.real < 0.5 and y0 < z.imag < y0 + 0.125]
    if len(candidates) != 1:
        raise RuntimeError(f"expected one witness-box root for n={n}, found {len(candidates)}")
    return complex(candidates[0])


def enclosure_vertical_bound(c: complex, N: int, terms: int = 80) -> float:
    """Certified upper bound for V_E(c,N) from a finite sum plus a geometric tail."""
    r = abs(c)
    q = 1.0 / r
    z = 1.0 / c
    p = z
    total = 0.0
    for _ in range(terms):
        total += abs(p.imag)
        p *= z
    tail = q ** (terms + 1) / (1.0 - q)
    return (N - 1) * (total + tail)


@dataclass
class Verdict:
    code: int       # 0 unresolved, 1 interior, 2 exterior
    depth: int
    nodes: int


def classify_center(c: complex, n: int, max_depth: int = 22, max_nodes: int = 200000) -> Verdict:
    """Finite inverse-tree certification at a pixel centre."""
    if abs(c) <= 1 or c.imag <= 0:
        return Verdict(2, 0, 0)
    N = 2 * n - 1
    a = N - 1
    digits = range(-a, a + 1, 2)
    x, y = c.real, c.imag
    rho2 = abs(c) ** 2
    Vtrap = (N - 2 * x) * y / rho2
    Strap = N * y

    def in_trap(z: complex) -> bool:
        return abs(z.imag) < Vtrap and abs((c * z).imag) < Strap

    VE = enclosure_vertical_bound(c, N)
    SE = (N - 1) * y / abs(c) + VE / abs(c)
    enc_slanted = abs(c) * SE

    def in_enclosure(z: complex) -> bool:
        return abs(z.imag) <= VE and abs((c * z).imag) <= enc_slanted

    z0 = 2 * c
    if not in_enclosure(z0):
        return Verdict(2, 0, 0)
    if in_trap(z0):
        return Verdict(1, 0, 1)

    nodes = [z0]
    for depth in range(1, max_depth + 1):
        nxt: List[complex] = []
        for z in nodes:
            # The production renderer uses the vertical digit window from Prop. 4.13.
            # Enumerating all digits gives the same mathematical verdict and is simpler
            # for this reference implementation.
            for t in digits:
                zz = c * (z - t)
                if in_trap(zz):
                    return Verdict(1, depth, len(nodes))
                if in_enclosure(zz):
                    nxt.append(zz)
                    if len(nxt) > max_nodes:
                        return Verdict(0, depth, len(nxt))
        if not nxt:
            return Verdict(2, depth, 0)
        nodes = nxt
    return Verdict(0, max_depth, len(nodes))


def render_panel(n: int, width: int, height: int, scale: float, max_depth: int):
    c0 = witness_root(n)
    centre = c0
    view_w = scale
    view_h = scale * height / width
    pixels = np.zeros((height, width, 3), dtype=np.uint8) + 150
    counts: Dict[str, int] = {"interior": 0, "exterior": 0, "unresolved": 0}
    max_seen_depth = 0
    for j in range(height):
        y = centre.imag + view_h / 2 - (j + 0.5) * view_h / height
        for i in range(width):
            x = centre.real - view_w / 2 + (i + 0.5) * view_w / width
            v = classify_center(complex(x, y), n, max_depth=max_depth)
            max_seen_depth = max(max_seen_depth, v.depth)
            if v.code == 1:
                counts["interior"] += 1
                shade = max(80, 235 - 7 * min(v.depth, 20))
                pixels[j, i] = (shade, shade, shade)
            elif v.code == 2:
                counts["exterior"] += 1
                shade = min(150, 45 + 7 * min(v.depth, 20))
                pixels[j, i] = (shade, shade, shade)
            else:
                counts["unresolved"] += 1
                pixels[j, i] = (125, 125, 125)
    im = Image.fromarray(pixels)
    draw = ImageDraw.Draw(im)
    px = int((c0.real - (centre.real - view_w / 2)) / view_w * width)
    py = int(((centre.imag + view_h / 2) - c0.imag) / view_h * height)
    draw.ellipse((px-4, py-4, px+4, py+4), outline=(240, 0, 0), width=2)
    return im, {"n": n, "witness_root": [c0.real, c0.imag], "counts": counts, "max_depth_seen": max_seen_depth}


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--output", default="n345_reference_render.png")
    ap.add_argument("--log", default="n345_reference_render_log.json")
    ap.add_argument("--width", type=int, default=240)
    ap.add_argument("--height", type=int, default=190)
    ap.add_argument("--scale", type=float, default=0.10)
    ap.add_argument("--max-depth", type=int, default=22)
    args = ap.parse_args()

    panels = []
    log = []
    for n in (3, 4, 5):
        im, rec = render_panel(n, args.width, args.height, args.scale, args.max_depth)
        panels.append(im)
        log.append(rec)
    gap = 30
    row = Image.new("RGB", (args.width * 3 + gap * 2, args.height), (255, 255, 255))
    for idx, im in enumerate(panels):
        row.paste(im, (idx * (args.width + gap), 0))
    Path(args.output).parent.mkdir(parents=True, exist_ok=True)
    row.save(args.output)
    Path(args.log).write_text(json.dumps(log, indent=2))
    print(json.dumps(log, indent=2))


if __name__ == "__main__":
    main()


==> supplementary_material/certified_renderer/certified_collinear_renderer.py <==
#!/usr/bin/env python3
"""
Certified finite-depth renderer for collinear connectedness loci.

This reference implementation follows the canonical-trap / canonical-enclosure
inverse search described in Espigule--Juher, "Finite capture and the closure of
roots of restricted polynomials", Algorithm 4.1.  It certifies pixel boxes using
interval arithmetic:

  I = all parameters in the pixel box are Interior (one inverse branch maps the
      whole pixel box into the canonical trap),
  E = all parameters in the pixel box are Exterior (all branches are exhausted
      by the canonical enclosure by the chosen depth),
  U = unresolved at the chosen depth/precision.

The script is intentionally small and conservative; it is a CPU reference version
of the renderer rather than the WebGL implementation used by complextrees.com.
"""
from __future__ import annotations

import argparse, csv, math, hashlib
from dataclasses import dataclass
from pathlib import Path
from typing import List, Tuple

import mpmath as mp
from PIL import Image

mp.iv.dps = 50

@dataclass(frozen=True)
class Box:
    x0: float
    x1: float
    y0: float
    y1: float

ComplexBox = Tuple[mp.iv.mpf, mp.iv.mpf]


def iv(a: float, b: float) -> mp.iv.mpf:
    return mp.iv.mpf([a, b])


def endpoints(a: mp.iv.mpf) -> Tuple[float, float]:
    return float(a.a), float(a.b)


def max_abs(a: mp.iv.mpf) -> float:
    lo, hi = endpoints(a)
    return max(abs(lo), abs(hi))


def min_abs(a: mp.iv.mpf) -> float:
    lo, hi = endpoints(a)
    if lo <= 0 <= hi:
        return 0.0
    return min(abs(lo), abs(hi))


def c_add(z: ComplexBox, w: ComplexBox) -> ComplexBox:
    return z[0] + w[0], z[1] + w[1]


def c_sub_real(z: ComplexBox, t: int) -> ComplexBox:
    return z[0] - t, z[1]


def c_mul(z: ComplexBox, w: ComplexBox) -> ComplexBox:
    x, y = z
    u, v = w
    return x*u - y*v, x*v + y*u


def c_inv(z: ComplexBox) -> ComplexBox:
    x, y = z
    den = x*x + y*y
    return x/den, -y/den


def c_abs_range(z: ComplexBox) -> mp.iv.mpf:
    x, y = z
    return mp.iv.sqrt(x*x + y*y)


def c_scale_real(z: ComplexBox, a: float) -> ComplexBox:
    return z[0]*a, z[1]*a


def in_lens(c: ComplexBox, n: int) -> bool:
    # Sufficient interval test that the whole box lies in the upper-half lens.
    x, y = c
    if endpoints(y)[0] <= 0:
        return False
    one = mp.iv.mpf([1,1])
    n2 = 2*n
    left = (x-one)*(x-one) + y*y
    right = (x+one)*(x+one) + y*y
    return endpoints(left)[1] < n2 and endpoints(right)[1] < n2 and endpoints(x*x+y*y)[0] > 1


def trap_bounds(c: ComplexBox, n: int) -> Tuple[float, float]:
    # Returns lower bounds for V and Ny over the parameter box.
    N = 2*n - 1
    x, y = c
    rho2 = x*x + y*y
    V = ((N - 2*x)*y)/rho2
    Vlo, _ = endpoints(V)
    ylo, _ = endpoints(y)
    return max(0.0, Vlo), N*ylo


def enclosure_bounds(c: ComplexBox, n: int, R: int = 60) -> Tuple[float, float]:
    # Conservative upper bounds for V_E and |c| S_E over the parameter box.
    N = 2*n - 1
    x, y = c
    z = c
    invc = c_inv(c)
    p = invc
    s = 0.0
    for _ in range(1, R+1):
        s += max_abs(p[1])
        p = c_mul(p, invc)
    rho = c_abs_range(c)
    rho_lo, rho_hi = endpoints(rho)
    if rho_lo <= 1:
        tail = float('inf')
    else:
        tail = rho_lo**(-(R+1))/(1 - 1/rho_lo)
    VE = (N-1)*(s + tail)
    y_hi = endpoints(y)[1]
    SE = (N-1)*y_hi/rho_lo + VE/rho_lo
    return VE, rho_hi*SE


def inside_trap(z: ComplexBox, c: ComplexBox, n: int) -> bool:
    Vlo, Slo = trap_bounds(c, n)
    cz = c_mul(c, z)
    return max_abs(z[1]) < Vlo and max_abs(cz[1]) < Slo


def definitely_outside_enclosure(z: ComplexBox, c: ComplexBox, n: int) -> bool:
    VE, SEc = enclosure_bounds(c, n)
    cz = c_mul(c, z)
    return min_abs(z[1]) > VE or min_abs(cz[1]) > SEc


def certify_pixel(box: Box, n: int, depth: int, node_cap: int) -> str:
    c = (iv(box.x0, box.x1), iv(box.y0, box.y1))
    if not in_lens(c, n):
        return 'U'
    z0 = c_scale_real(c, 2.0)
    if inside_trap(z0, c, n):
        return 'I'
    if definitely_outside_enclosure(z0, c, n):
        return 'E'
    digits = list(range(-(2*n-2), 2*n-1, 2))  # A_N with N=2n-1
    nodes: List[ComplexBox] = [z0]
    for _ in range(depth):
        nxt: List[ComplexBox] = []
        for z in nodes:
            for t in digits:
                child = c_mul(c, c_sub_real(z, t))
                if inside_trap(child, c, n):
                    return 'I'
                if not definitely_outside_enclosure(child, c, n):
                    nxt.append(child)
                    if len(nxt) > node_cap:
                        return 'U'
        if not nxt:
            return 'E'
        nodes = nxt
    return 'U'


def render(n: int, center: complex, span: float, width: int, height: int, depth: int, node_cap: int, out: Path, csv_out: Path | None) -> None:
    aspect = height/width
    x0 = center.real - span/2
    x1 = center.real + span/2
    y0 = center.imag - span*aspect/2
    y1 = center.imag + span*aspect/2
    img = Image.new('RGB', (width, height))
    rows=[]
    colors = {'I': (245,245,245), 'E': (20,20,20), 'U': (128,128,128)}
    for j in range(height):
        yy0 = y1 - (j+1)*(y1-y0)/height
        yy1 = y1 - j*(y1-y0)/height
        for i in range(width):
            xx0 = x0 + i*(x1-x0)/width
            xx1 = x0 + (i+1)*(x1-x0)/width
            status = certify_pixel(Box(xx0, xx1, yy0, yy1), n, depth, node_cap)
            img.putpixel((i,j), colors[status])
            if csv_out is not None:
                rows.append((i,j,status,xx0,xx1,yy0,yy1))
    img.save(out)
    if csv_out is not None:
        with open(csv_out,'w',newline='') as f:
            w=csv.writer(f)
            w.writerow(['i','j','status','x0','x1','y0','y1'])
            w.writerows(rows)
    print('image', out)
    print('sha256', hashlib.sha256(out.read_bytes()).hexdigest())
    if csv_out is not None:
        print('certificates', csv_out)
        print('certificates_sha256', hashlib.sha256(csv_out.read_bytes()).hexdigest())


def main():
    ap=argparse.ArgumentParser()
    ap.add_argument('--n', type=int, default=3)
    ap.add_argument('--center', type=str, default='0.36+1.78j')
    ap.add_argument('--span', type=float, default=0.18)
    ap.add_argument('--width', type=int, default=120)
    ap.add_argument('--height', type=int, default=90)
    ap.add_argument('--depth', type=int, default=12)
    ap.add_argument('--node-cap', type=int, default=5000)
    ap.add_argument('--out', type=Path, default=Path('certified_render.png'))
    ap.add_argument('--csv', type=Path, default=None)
    args=ap.parse_args()
    render(args.n, complex(args.center.replace('i','j')), args.span, args.width, args.height, args.depth, args.node_cap, args.out, args.csv)

if __name__=='__main__':
    main()

